Indirect dark matter searches in the dwarf satellite galaxy Ursa Major II with the MAGIC Telescopes

The dwarf spheroidal galaxy Ursa Major II (UMaII) is believed to be one of the most dark-matter dominated systems among the Milky Way satellites and represents a suitable target for indirect dark matter (DM) searches. The MAGIC telescopes carried out a deep observation campaign on UMaII between 2014 and 2016, collecting almost one hundred hours of good-quality data. This campaign enlarges the pool of DM targets observed at very high energy (E$\gtrsim$50GeV) in search for signatures of dark matter annihilation in the wide mass range between $\sim$100 GeV and $\sim$100 TeV. To this end, the data are analyzed with the full likelihood analysis, a method based on the exploitation of the spectral information of the recorded events for an optimal sensitivity to the explored dark matter models. We obtain constraints on the annihilation cross-section for different channels that are among the most robust and stringent achieved so far at the TeV mass scale from observations of dwarf satellite galaxies.

==> commands.sh <==
#!/bin/sh

pdflatex paper.tex
pdflatex paper.tex

